Graphon Signal Processing

Graphons are infinite-dimensional objects that represent the limit of convergent sequences of graphs as their number of nodes goes to infinity. This paper derives a theory of graphon signal processing centered on the notions of graphon Fourier transform and linear shift invariant graphon filters, the graphon counterparts of the graph Fourier transform and graph filters. It is shown that for convergent sequences of graphs and associated graph signals: (i) the graph Fourier transform converges to the graphon Fourier transform when the graphon signal is bandlimited; (ii) the spectral and vertex responses of graph filters converge to the spectral and vertex responses of graphon filters with the same coefficients. These theorems imply that for graphs that belong to certain families, i.e., that are part of sequences that converge to a certain graphon, graph Fourier analysis and graph filter design have well defined limits. In turn, these facts extend applicability of graph signal processing to graphs with large number of nodes -- since signal processing pipelines designed for limit graphons can be applied to finite graphs -- and to dynamic graphs -- since we can relate the result of SP pipelines designed for different graphs from the same convergent graph sequence.

==> figures/AggregationCNNGS/DirectedCNNPositions.m <==
%% Set positions in an image.
% 2018/03/26

clearvars;
close all;

%% Parameters

total_width = 1;
total_height = 1;

N = 32; % Number of columns

w = total_width/(N-1);

downsampling = [4,4];

N_d = round(N./cumprod(downsampling));
w_d = w*cumprod(downsampling);

X = (total_height/2)*ones(N,2);
it = 1;

for n = 1:N_d(2)
	X(it,1) = (n-1)*w_d(2);
	it = it+1;
end

flag_in = boolean(0);
for n = 1:N_d(1)
	X1aux = (n-1)*w_d(1);
	for itt = 1:N_d(2)
		if abs(X1aux - X(itt,1))<w/2
			flag_in = boolean(1);
			break
		end
	end
	if ~flag_in
		X(it,1) = X1aux;
		it = it+1;
	end
	flag_in = boolean(0);
end

for n = 1:N
	X1aux = (n-1)*w;
	for itt = 1:prod(N_d)
		if abs(X1aux - X(itt,1))<w/2
			flag_in = boolean(1);
			break
		end
	end
	if ~flag_in
		X(it,1) = X1aux;
		it = it+1;
	end
	flag_in = boolean(0);
end

%% Check

figure()
hold on
for it = N_d(1)+1 : N
	plot(X(it,1),X(it,2),'bo')
end
for it = N_d(2)+1: N_d(1)
	plot(X(it,1),X(it,2),'ro')
end
for it = 1: N_d(2)
	plot(X(it,1),X(it,2),'mo')
end
hold off

%% Printing file

f=fopen('PathNodePositions.tex','w');
fprintf(f,'\\def \\posXarray {{');
for it = 1:N
	fprintf(f,'%.3f, ',X(it,1));
	if ~mod(it,10)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\def \\posYarray {{');
for it = 1:N
	fprintf(f,'%.3f, ',X(it,2));
	if ~mod(it,10)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\input{../ToolsCNNGS/palettes/w3schools.tex}');
fclose(f);

==> figures/RegularCNN/DirectedCNNPositions.m <==
%% Set positions in an image.
% 2018/03/26

clearvars;
close all;

%% Parameters

total_width = 1;
total_height = 1;

N = 16; % Number of columns

w = total_width/(N-1);

downsampling = [2,2,4];

N_d = round(N./cumprod(downsampling));
w_d = w*cumprod(downsampling);

X = (total_height/2)*ones(N,2);
it = 1;

for n = 1:N_d(2)
	X(it,1) = (n-1)*w_d(2);
	it = it+1;
end

flag_in = boolean(0);
for n = 1:N_d(1)
	X1aux = (n-1)*w_d(1);
	for itt = 1:N_d(2)
		if abs(X1aux - X(itt,1))<1e-6
			flag_in = boolean(1);
			break
		end
	end
	if ~flag_in
		X(it,1) = X1aux;
		it = it+1;
	end
	flag_in = boolean(0);
end

for n = 1:N
	X1aux = (n-1)*w;
	for itt = 1:N_d(1)
		if abs(X1aux - X(itt,1))<w/2
			flag_in = boolean(1);
			break
		end
	end
	if ~flag_in
		X(it,1) = X1aux;
		it = it+1;
	end
	flag_in = boolean(0);
end

%% Check

figure()
hold on
for it = N_d(1)+1 : N
	plot(X(it,1),X(it,2),'bo')
end
for it = N_d(2)+1: N_d(1)
	plot(X(it,1),X(it,2),'ro')
end
for it = 1: N_d(2)
	plot(X(it,1),X(it,2),'mo')
end
hold off

%% Printing file

f=fopen('PathNodePositions.tex','w');
fprintf(f,'\\def \\posXarray {{');
for it = 1:N
	fprintf(f,'%.3f, ',X(it,1));
	if ~mod(it,10)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\def \\posYarray {{');
for it = 1:N
	fprintf(f,'%.3f, ',X(it,2));
	if ~mod(it,10)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\input{../ToolsCNNGS/palettes/w3schools.tex}');
fclose(f);

==> figures/RegularCNN/RegularCNNPositions.m <==
%% Set positions in an image.
% 2018/03/26

clearvars;
close all;

%% Parameters

total_width = 1;
total_height = 1;

M = 8; % Number of rows
N = 12; % Number of columns

w = total_width/(N-1);
h = total_height/(M-1);

downsampling = 3;

N_d = round(N/downsampling);
M_d = round(M/downsampling);
w_d = w*downsampling;
h_d = h*downsampling;

X = zeros(M*N,2);
it = 1;

for n = 1:N_d
	for m = 1:M_d
		X(it,1) = (n-1)*w_d+w;
		X(it,2) = (m-1)*h_d+h;
		it = it+1;
	end
end

flag_in = boolean(0);
for n = 1:N
	for m = 1:M
		X1aux = (n-1)*w;
		X2aux = (m-1)*h;
		for itt = 1:N_d*M_d
			if abs(X1aux - X(itt,1))<w/2 && abs(X2aux - X(itt,2))<h/2
				flag_in = boolean(1);
				break
			end
		end
		if ~flag_in
			X(it,1) = X1aux;
			X(it,2) = X2aux;
			it = it+1;
		end
		flag_in = boolean(0);
	end
end

%% Check

figure()
hold on
for it = N_d*M_d+1 : length(X)
	plot(X(it,1),X(it,2),'bo')
end
for it = 1: N_d*M_d
	plot(X(it,1),X(it,2),'ro')
end
hold off

%% Printing file

f=fopen('RegularNodePositions.tex','w');
fprintf(f,'\\def \\posXarray {{');
for it = 1:N*M
	fprintf(f,'%.3f, ',X(it,1));
	if ~mod(it,10)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\def \\posYarray {{');
for it = 1:N*M
	fprintf(f,'%.3f, ',X(it,2));
	if ~mod(it,10)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\input{../ToolsCNNGS/palettes/w3schools.tex}');
fclose(f);

==> figures/RegularCNN/RegularCNNPositions_NoOrdering.m <==
%% Set positions in an image.
% 2018/03/26

clearvars;
close all;

%% Parameters

total_width = 1;
total_height = 1;

M = 8; % Number of rows
N = 12; % Number of columns

w = total_width/(N-1);
h = total_height/(M-1);

downsampling = 3;

N_d = round(N/downsampling);
M_d = round(M/downsampling);
w_d = w*downsampling;
h_d = h*downsampling;

X = zeros(M*N,2);
it = 1;

for n = 1:N
	for m = 1:M
		X(it,1) = (n-1)*w;
		X(it,2) = (m-1)*h;
		it = it+1;
	end
end

%% Check

figure()
hold on
for it = N_d*M_d+1 : length(X)
	plot(X(it,1),X(it,2),'bo')
end
for it = 1: N_d*M_d
	plot(X(it,1),X(it,2),'ro')
end
hold off

%% Printing file

f=fopen('RegularNodePositions_NoOrdering.tex','w');
fprintf(f,'\\def \\posXarray {{');
for it = 1:N*M
	fprintf(f,'%.3f, ',X(it,1));
	if ~mod(it,M)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\def \\posYarray {{');
for it = 1:N*M
	fprintf(f,'%.3f, ',X(it,2));
	if ~mod(it,N)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\input{../ToolsCNNGS/palettes/w3schools.tex}');
fclose(f);

==> figures/RegularCNNGS/RegularCNNPositions.m <==
%% Set positions in an image.
% 2018/03/26

clearvars;
close all;

%% Parameters

total_width = 1;
total_height = 1;

M = 8; % Number of rows
N = 12; % Number of columns

w = total_width/(N-1);
h = total_height/(M-1);

downsampling = 3;

N_d = round(N/downsampling);
M_d = round(M/downsampling);
w_d = w*downsampling;
h_d = h*downsampling;

X = zeros(M*N,2);
it = 1;

for n = 1:N_d
	for m = 1:M_d
		X(it,1) = (n-1)*w_d+w;
		X(it,2) = (m-1)*h_d+h;
		it = it+1;
	end
end

flag_in = boolean(0);
for n = 1:N
	for m = 1:M
		X1aux = (n-1)*w;
		X2aux = (m-1)*h;
		for itt = 1:N_d*M_d
			if abs(X1aux - X(itt,1))<w/2 && abs(X2aux - X(itt,2))<h/2
				flag_in = boolean(1);
				break
			end
		end
		if ~flag_in
			X(it,1) = X1aux;
			X(it,2) = X2aux;
			it = it+1;
		end
		flag_in = boolean(0);
	end
end

%% Check

figure()
hold on
for it = N_d*M_d+1 : length(X)
	plot(X(it,1),X(it,2),'bo')
end
for it = 1: N_d*M_d
	plot(X(it,1),X(it,2),'ro')
end
hold off

%% Printing file

f=fopen('RegularNodePositions.tex','w');
fprintf(f,'\\def \\posXarray {{');
for it = 1:N*M
	fprintf(f,'%.3f, ',X(it,1));
	if ~mod(it,10)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\def \\posYarray {{');
for it = 1:N*M
	fprintf(f,'%.3f, ',X(it,2));
	if ~mod(it,10)
		fprintf(f,'\n');
	end
end
fprintf(f,'}}\n\n');
fprintf(f,'\\input{../ToolsCNNGS/palettes/w3schools.tex}');
fclose(f);
